Pricing approximations and error estimates for local L\'evy-type models with default

We find approximate solutions of partial integro-differential equations, which arise in financial models when defaultable assets are described by general scalar L\'evy-type stochastic processes. We derive rigorous error bounds for the approximate solutions. We also provide numerical examples illustrating the usefulness and versatility of our methods in a variety of financial settings.

==> EPS/Two-Point-Andrea.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     22902,        502]
NotebookOptionsPosition[     22542,        485]
NotebookOutlinePosition[     22887,        500]
CellTagsIndexPosition[     22844,        497]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", " ", "Two"}]}]}]}]}]}], " ", "Point", " ", "Taylor", 
     " ", "Series", " ", "Expansion", " ", "for", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "x", "]"}], " ", "--"}], "--"}], "--"}], 
          "--"}], "--"}], "--"}], "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"n_", ",", "x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"y", "-", "x"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "n"], 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "n", "-", "1"}], ")"}], "!"}], 
           RowBox[{
            RowBox[{"k", "!"}], 
            RowBox[{"n", "!"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "k"}], ")"}], "!"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "k", " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "x1", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"x1", ",", 
                 RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}], "n", " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "y1", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"y1", ",", 
                 RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"k", "+", "n", "+", "1"}], ")"}]}]]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", "x"}], ",", 
          RowBox[{"y1", "\[Rule]", "y"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"p_", ",", "x_", ",", "x1_", ",", "x2_"}], "]"}], ":=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "p"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "x1", ",", "x2"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], 
           RowBox[{"n", "+", "1"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "n"], 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "m"}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "x1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1", "-", "k"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "-", "m"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", "x", ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}]}]}]}]}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "x2", ",", "x1"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], 
           RowBox[{"n", "+", "1"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "n"], 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "m"}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1", "-", "k"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "x1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "-", "m"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", "x", ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}]}]}]}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"p_", ",", "x_", ",", "x0_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "p"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"n", "!"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", "z", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "z"}], ")"}], "^", "n"}]}]}], "/.", 
      RowBox[{"z", "\[Rule]", "x0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xx1", "=", 
     RowBox[{"-", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xx2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"min", "=", 
     RowBox[{"-", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"max", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"2", ",", "x", ",", "xx1", ",", "xx2"}], "]"}], ",", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "x", ",", "x0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "min", ",", "max"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed", ",", "Dotted"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.571006729060607*^9, 3.571006784772794*^9}, {
   3.5710068241170444`*^9, 3.57100682630917*^9}, {3.5710070166130543`*^9, 
   3.5710070380512805`*^9}, {3.571007176618206*^9, 3.5710071928261333`*^9}, 
   3.571007233276447*^9, {3.5716708670312433`*^9, 3.5716709070965347`*^9}, {
   3.5716709652378607`*^9, 3.5716709690130763`*^9}, {3.571671015108713*^9, 
   3.5716711801081505`*^9}, {3.571671213687071*^9, 3.5716712282809057`*^9}, {
   3.5716712731734734`*^9, 3.5716712907424784`*^9}, {3.5716713435654993`*^9, 
   3.5716714106693373`*^9}, {3.5716714636073656`*^9, 3.571671499196401*^9}, {
   3.571937661074277*^9, 3.5719377546476293`*^9}, {3.5719377922227783`*^9, 
   3.571937821048427*^9}, {3.5719378554643955`*^9, 3.571937899304903*^9}, {
   3.571937943080407*^9, 3.5719379588083067`*^9}, {3.5719380030958395`*^9, 
   3.5719380321275*^9}, {3.571938144249913*^9, 3.5719382138888965`*^9}, {
   3.571938404821817*^9, 3.571938431239328*^9}, {3.571938497940143*^9, 
   3.571938508062722*^9}, {3.5719391027067337`*^9, 3.5719393072234316`*^9}, {
   3.5719393452506065`*^9, 3.5719393471427145`*^9}, {3.5730467083936553`*^9, 
   3.573046744422716*^9}, {3.573046796025667*^9, 3.573046796893717*^9}, {
   3.5730468558300877`*^9, 3.573046860007327*^9}, {3.573046900178624*^9, 
   3.573047088244381*^9}, {3.573047157611349*^9, 3.5730471674699125`*^9}, {
   3.573047213506546*^9, 3.5730472417191596`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJwBUQSu+yFib1JlAgAAAEQAAAACAAAASmfmziKEC8DL/imYJkQ/QLVrxAUP
3QrAsqwGg9u6PEBgjDHw2YIJwGAcohL0QjhA+JJ7iL8/CMDcrKhtd7g0QKMO
3hmY4QbAQLZTLdZ2MUCcSjFy04kFwEOifDz4hy1AgmxheClJBMAp7BTlSUAp
QHsDqndy7QLAs+RF4OBOJUBhgM8k1qgBwBw3tgBQLyJAlb3lmJxqAMAOzS+k
tCIfQLrfKAysIv6/+UpKzBROGkAjEEBCVJ77v20j42fceRZAsiqIauLj+L9x
1U4J0PMSQN/FsSA2Nva//VqhG/UHEEDlLJUyv7bzvzfw+/qEbQtAEX6pNi4B
8b8qQ3DvyicHQCw27yyl8+y/gJ+KuDXFA0CDRO3QuXjnvwtb2SycqABAFVSu
kFkX4r9ugsomOSn8P7L2xQ/IJNq/FJQvx6QS+D+l2+WN6YTOvxY0xLnfTvQ/
XVEctNtjtL9AxvfclVPxP7kKe9XCdbM/r7JPD1yo7T814gEegVjPP80LJYWh
DOk/I/C7+TrC2T+mgww4qWXlP0mj2c1OWOI/EPJcZp0J4j9FTRID9bXnPxJG
in+Fgd4/j1/XgDC37D/v+4Y31RbaP8dOHQ1QEvE/i8h7jeYE1j/tIRV+0prz
P3Jtd359y9I/dXQrYY8W9j/lJ6A0xRfQP9fcEFJmyPg/Qiyl0moyyz9geTzn
B0z7P+PuS3T+Pcc/wys3isMF/j88t0u5EZrDPyYJvOikSABADg/XXh+4wD8d
vGtFBYgBQCtszQUynLw/APoCqXLiAkAei0xiZSi4P/dRvV7FJQRAOEnlzTeh
tD/bNF8bJYQFQL3rrITDYrE/cFcQESLcBkDBWeIcOGWtPxmU5FgEHQhAMd3a
NeIhqT+uW6Cn83gJQPMSaF+jNKU/Vz1/SMi9CkCPeUvGaxiiP7FebSI6/AtA
jWFN3aj6nj/4CkMDuVUNQIHtD1mHK5o/UtE7Nh2YDkAgBxQkuVuWPwo7C8G8
nQ5ALvIWcgdMlj/BpNpLXKMOQFCCRcRgPJY/MHh5YZuuDkA9qjxWNB2WPw4f
t4wZxQ5AbOVjWV7flT/JbDLjFfIOQLOrtzS3ZZU/QAgpkA5MD0DMF3gVSHqU
P/hx+BquUQ9AfcOZVOhrlD+v28elTVcPQEtJsKqSXZQ/Hq9mu4xiD0BtkGx/
BUGUP/xVpOYKeQ9AV2sMBmMIlD+3ox89B6YPQApnXG/3mJM/bg3vx6arD0Bg
K7LWNYuTPyZ3vlJGsQ9A2Zr45X19kz+USl1ohbwPQH6mP+EqYpM/cvGakwPT
D0CqUhmO9yuTPypbah6j2A9AAdY1eIIekz/hxDmpQt4PQLxTjtQWEZM/UJjY
voHpD0AFGnLJW/aSPwgCqEkh7w9A52/IVAzpkj+/a3fUwPQPQFLU8DfG25I/
dtVGX2D6D0DBXlxsic6SPy4/Fur//w9AK8GA61XBkj+vJvFo
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwVlXk4FPr3xzHGjDFmIhSR3Y2QyhLd+hxKiFxcIZWl6AqVfBUlJU3IGqks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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwVl3k4lN8bxse+G1kK0YIkSZQtyXMSkpAtRNZokSQRihIKhWx9E1HWlOyK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-4, 4}, {-1.8675011358567968`, 31.26621390366817}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.571937719765634*^9, 3.5719377550756536`*^9}, 
   3.571938217678113*^9, 3.5719384317013545`*^9, 3.5719385084217424`*^9, 
   3.571939310365611*^9, 3.5719393477837515`*^9, 3.5730471009851103`*^9, 
   3.5730471703290763`*^9, {3.5730472206369534`*^9, 3.573047243054236*^9}, 
   3.5730472946611876`*^9}]
}, Open  ]],

Cell[BoxData["\[Degree]"], "Input"]
},
WindowSize->{1213, 1234},
WindowMargins->{{9, Automatic}, {Automatic, 14}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 8309, 225, 401, "Input"],
Cell[8891, 249, 13597, 231, 238, "Output"]
}, Open  ]],
Cell[22503, 483, 35, 0, 31, "Input"]
}
]
*)

(* End of internal cache information *)


==> EPS/Two-Point-ImpVol.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    137744,       3436]
NotebookOptionsPosition[    137041,       3409]
NotebookOutlinePosition[    137384,       3424]
CellTagsIndexPosition[    137341,       3421]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", " ", "File"}]}]}]}]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Description", " ", "--"}], "--"}], "--"}], "--"}], "--"}],
        "--"}], "--"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "Approximation", " ", "of", " ", "Transtion", " ", "Density", " ", 
      "using", " ", "Two"}], "-", 
     RowBox[{"Point", " ", "Taylor", " ", "Expansion"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"-", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"MODEL", " ", "--"}], "--"}], "--"}], "--"}], 
                 "--"}], "--"}], "--"}], "--"}]}]}]}]}]}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "\[Xi]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"\[Phi]", "[", "\[Xi]", "]"}], " ", "with"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Beta]", " ", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]", "[", "\[Xi]", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"b0", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Xi]", "^", "2"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["s0", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]], "-", "1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}]}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "\[Xi]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"m0", "+", 
           FractionBox[
            SuperscriptBox["s0", "2"], "2"]}]], "-", "m0", "-", "1"}], 
        ")"}]}], "+", 
      RowBox[{"c0", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}], " ", "-", " ", "1"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"\[Beta]", " ", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "-", "M"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"n_", ",", "x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"F", "[", "x2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "n"], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "n", "-", "1"}], ")"}], "!"}], 
         RowBox[{
          RowBox[{"k", "!"}], 
          RowBox[{"n", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "k"}], ")"}], "!"}]}]], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "k", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"F", "[", "xx1", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"xx1", ",", 
                RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "n", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"F", "[", "xx2", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"xx2", ",", 
                RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xx1", "-", "xx2"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "n", "+", "1"}], ")"}]}]], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xx1", "\[Rule]", "x1"}], ",", 
        RowBox[{"xx2", "\[Rule]", "x2"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", 
    RowBox[{"n_", ",", "x1_", ",", "x2_", ",", "\[Xi]_", ",", "ff_"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "x1", ",", "x2"}], "]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "+", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "n"], 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "x1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1", "-", "k"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "x2"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", "m"}], ")"}]}], 
        RowBox[{"\[ImaginaryI]", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}]}], 
        RowBox[{"D", "[", 
         RowBox[{"ff", ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"k", "+", "m"}]}], "}"}]}], "]"}]}]}]}]}], "+", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "x2", ",", "x1"}], "]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "+", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "n"], 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "x2"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1", "-", "k"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "x1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", "m"}], ")"}]}], 
        RowBox[{"\[ImaginaryI]", "^", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}]}], 
        RowBox[{"D", "[", 
         RowBox[{"ff", ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"k", "+", "m"}]}], "}"}]}], "]"}]}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"n_", ",", "x1_", ",", "x2_", ",", "\[Xi]_", ",", "ff_"}], "]"}], 
   "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], ",", "1", ",", 
     RowBox[{"Op", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "x1", ",", "x2", ",", "\[Xi]", ",", 
       "ff"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"\[Xi]_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Xi]", " ", "y"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{
    "n_", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "x2_", ",", 
     "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"t", " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"0", ",", "\[Xi]"}], "]"}]}], "]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "t"], 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "s"}], " ", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"0", ",", "\[Xi]"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"B", "[", 
         RowBox[{"k", ",", "x1", ",", "x2", ",", "\[Xi]", ",", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"k", ",", "\[Xi]"}], "]"}], 
           RowBox[{"u", "[", 
            RowBox[{
             RowBox[{"n", "-", "k"}], ",", "s", ",", "\[Xi]", ",", "x", ",", 
             "x1", ",", "x2", ",", "y"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"\[DifferentialD]", "s"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{
    "0", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "x2_", ",", 
     "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"t", " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"0", ",", "\[Xi]"}], "]"}]}], "]"}], 
    RowBox[{"h", "[", 
     RowBox[{"\[Xi]", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{
    "1", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "x2_", ",", 
     "y_"}], "]"}], "=", 
   RowBox[{"u", "[", 
    RowBox[{
    "1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", "y"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{
     "2", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "x2_", ",", 
      "y_"}], "]"}], "=", 
    RowBox[{"u", "[", 
     RowBox[{
     "2", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", "y"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"n_", ",", "\[Xi]_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "0"}], ",", 
      RowBox[{"M", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"b0", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Xi]", "^", "2"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              SuperscriptBox["s0", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}]}]], "-", "1", "-", 
           RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}]}], ")"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Xi]", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"m0", "+", 
              FractionBox[
               SuperscriptBox["s0", "2"], "2"]}]], "-", "m0", "-", "1"}], 
           ")"}]}], "+", 
         RowBox[{"c0", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}], " ", "-", " ", "1"}], 
           ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"b0", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Xi]", "^", "2"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["s0", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]], "-", "1", "-", 
         RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}]}], ")"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Xi]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"m0", "+", 
            FractionBox[
             SuperscriptBox["s0", "2"], "2"]}]], "-", "m0", "-", "1"}], 
         ")"}]}], "+", 
       RowBox[{"c0", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}], " ", "-", " ", "1"}], 
         ")"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "CEV", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"n_", ",", "\[Xi]_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "\[Equal]", "0"}], ",", 
       RowBox[{"M", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"b0", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Xi]", "^", "2"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"b0", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Xi]", "^", "2"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}]}], "]"}]}], 
    ";"}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"0", ",", "t_", ",", "x_", ",", "x1_", ",", "x2_", ",", "y_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "[", 
         RowBox[{
         "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
          "y"}], "]"}], ")"}], 
       FractionBox[
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"1", ",", "t_", ",", "x_", ",", "x1_", ",", "x2_", ",", "y_"}], 
    "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{
          "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
           "y"}], "]"}], "+", 
         RowBox[{"u", "[", 
          RowBox[{
          "1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
           "y"}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"2", ",", "t_", ",", "x_", ",", "x1_", ",", "x2_", ",", "y_"}], 
     "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{
           "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
            "y"}], "]"}], "+", 
          RowBox[{"u", "[", 
           RowBox[{
           "1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
            "y"}], "]"}], "+", 
          RowBox[{"u", "[", 
           RowBox[{
           "2", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "x2", ",", 
            "y"}], "]"}]}], ")"}], 
        FractionBox[
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
         SqrtBox[
          RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Model", " ", "Parameters"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"-", "2.45"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b0", " ", "=", " ", "0.2"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"volatility", " ", "of", " ", "X"}], ";", " ", 
    RowBox[{"dX", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"b0", " ", "dW"}], " ", "+"}], " ", "..."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"c0", " ", "=", " ", "0.00"}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{"Default", " ", "Intensity"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"s0", "=", "0.15"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Gaussian", " ", "Jump", " ", "Variance"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"m0", "=", 
   RowBox[{"-", "0.1"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Gaussian", " ", "Jump", " ", "Mean"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"x", "=", 
   RowBox[{"-", "0.1"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     SubscriptBox["X", "0"]}], ",", " ", 
    RowBox[{"the", " ", "Initial", " ", "Value", " ", "of", " ", "X"}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"x1", "=", 
   RowBox[{"x", "-", ".2"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Lower", " ", "Expansion", " ", "Point", " ", "for", " ", "Two"}],
     "-", 
    RowBox[{"Point", " ", "Taylor"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"x2", "=", 
   RowBox[{"x", "+", ".2"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Upper", " ", "Expansion", " ", "Point", " ", "for", " ", "Two"}],
     "-", 
    RowBox[{"Point", " ", "Taylor"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"M", "=", 
   RowBox[{"f", "[", "x", "]"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "M", " ", "in", " ", "mathematica", " ", "is", " ", "m", " ", "in", " ", 
     "our", " ", "paper", " ", 
     RowBox[{"F", "[", "x", "]"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], " ", "-", " ", "M"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"t", "=", "0.5"}], ";", "1.0", ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "to", " ", "maturity"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ymin", "=", 
   RowBox[{
    RowBox[{"-", "0.9"}], "+", "x"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "Domain", " ", "Min"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ymax", "=", 
   RowBox[{"0.6", "+", "x"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "Domain", " ", "Max"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ystp", "=", "0.0125"}], ";", ".05", ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Size", " ", "of", " ", "y", " ", "steps"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"min", "=", "0.0"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "Range", " ", "Min"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"max", "=", "3.0"}], ";", "1.6", ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "Range", " ", "Max"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"ygrd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P0grd", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"p", "[", 
         RowBox[{"0", ",", "t", ",", "x", ",", "x1", ",", "x2", ",", "y"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1grd", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"p", "[", 
         RowBox[{"1", ",", "t", ",", "x", ",", "x1", ",", "x2", ",", "y"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2grd", "=", 
    RowBox[{"Quiet", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Chop", "[", 
          RowBox[{"p", "[", 
           RowBox[{"2", ",", "t", ",", "x", ",", "x1", ",", "x2", ",", "y"}], 
           "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P0", " ", "=", " ", "dotted"}], ",", " ", 
    RowBox[{"P1", " ", "=", " ", "dashed"}], ",", " ", 
    RowBox[{"P2", " ", "=", " ", "solid"}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ygrd", "+", "P0grd"}], ",", 
     RowBox[{"ygrd", "+", "P1grd"}], ",", 
     RowBox[{"ygrd", "+", "P2grd"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"min", ",", "max"}], "}"}], "*)"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thin"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ygrd", "+", "P2grd"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.571940137608927*^9, 3.5719401629763775`*^9}, 
   3.571940208176963*^9, {3.5719402653772345`*^9, 3.571940371039278*^9}, {
   3.5719404110815687`*^9, 3.5719404863638744`*^9}, {3.5719405187607274`*^9, 
   3.571940568587577*^9}, 3.571940599547348*^9, {3.571940638203559*^9, 
   3.5719407181051292`*^9}, 3.571940785360976*^9, {3.5719410394245076`*^9, 
   3.571941059896679*^9}, {3.5719410922265277`*^9, 3.571941125160412*^9}, {
   3.5719411978575697`*^9, 3.571941399413098*^9}, {3.571941436564223*^9, 
   3.571941453802209*^9}, 3.5719415252832975`*^9, {3.571941556818101*^9, 
   3.5719416671164093`*^9}, {3.571941708020749*^9, 3.571941714785136*^9}, {
   3.5719417838030834`*^9, 3.571941786729251*^9}, {3.5719419900598807`*^9, 
   3.5719419989593897`*^9}, {3.57194220473516*^9, 3.5719422050321765`*^9}, {
   3.5719423051969056`*^9, 3.571942309173133*^9}, {3.571942373438809*^9, 
   3.571942436760431*^9}, {3.5719425338839855`*^9, 3.5719426246961803`*^9}, {
   3.5719427185885506`*^9, 3.5719427200766354`*^9}, {3.5720205114490476`*^9, 
   3.572020556152604*^9}, {3.5720206441836395`*^9, 3.5720207794903784`*^9}, {
   3.572020811586214*^9, 3.5720208218258*^9}, {3.5720208545356708`*^9, 
   3.5720208549456944`*^9}, {3.5720209070856767`*^9, 3.5720210595093946`*^9}, 
   3.5720211120634003`*^9, 3.5720211590080853`*^9, {3.5720212145722637`*^9, 
   3.5720212553075933`*^9}, {3.572021294247821*^9, 3.572021306625529*^9}, 
   3.572021371074215*^9, {3.5720214518308344`*^9, 3.572021538109769*^9}, {
   3.572021653397363*^9, 3.57202165788562*^9}, {3.572021728930683*^9, 
   3.5720217293927097`*^9}, 3.572021782393741*^9, {3.572021860624216*^9, 
   3.57202186139326*^9}, 3.5720219635631037`*^9, {3.572022203109805*^9, 
   3.572022254481743*^9}, {3.5720223182143884`*^9, 3.5720223230066624`*^9}, {
   3.5720224003170843`*^9, 3.572022431090845*^9}, {3.5720225004578123`*^9, 
   3.572022520971986*^9}, 3.5720225600992236`*^9, {3.5720226270580535`*^9, 
   3.572022629727206*^9}, 3.5720226849273634`*^9, {3.5720227641568947`*^9, 
   3.5720230487291718`*^9}, {3.572023132675973*^9, 3.572023238456023*^9}, {
   3.5720233738797693`*^9, 3.5720234662150507`*^9}, {3.572023536344062*^9, 
   3.572023565836748*^9}, {3.572023610822322*^9, 3.572023687097684*^9}, {
   3.572037961907157*^9, 3.572037974504877*^9}, {3.572038035328356*^9, 
   3.5720380472080355`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJw11As0VHkYAPDrsSW2tfLYVllpS9E6FEq78c1K0dZm0WPXZjUtvdVGWznt
FqeiHC1pmaTOemyJrJRSUj7kMYppPMYgNIzH5DFUJiaZ2Zr55jvnnnvu+f+/
3/e///u/n9W2/b7B2gzDhL+/PtzVMYI79YNPDPtEwsXkDzGMcw6s4um7nABH
VQwja2bSt5/7nILamg8hRa+O4x7W6dGwXRVS1Hc1Nit1iAG1J8WOPcHeo9pn
yRvCGb/zH+YYxpM3hBeSxt/GV54jbxCtx7KcjbLPkzeI/v0eWfuKE8kbxNzS
1HJlL4e8AWRyg5aa/HWRvAHc8ywweaHPZfL6UcTluu6wSyWvH7cfn70+uDmN
vH5cWDx5pTIng7wXWGnPq7fJvULeCyxguk+GiDLJk2BRz2GvW57Z5EnQklU6
Z4skhzwJrt7H5XVX3iCvD90eBrO9D94krw/fuE+z3WKTDyquphfvGW7zztG7
Q14vKjaGrbutf5e8XowolVV87FpIXg86GJg+CPqniLwetD0eJjN3LiavG5Xs
hEftESXkdeNS3cLiSN0y8rrxJ3eju6GZj8gTo8XA3llVeyrIE2OsfPXNW35V
5HVhXGhCModdTV4XFm/kFik4T8jrwgBhUk+cvJa8TrStSN150YNPXicKO/3n
T/5bR54ILzFtIxzLBvJE2GMVw7UvaCRPhHOTg7XSdjfBElX+c4zJcEoTuzXT
/A40z+nz0XVupXrtqGfKnJ/j3UZ+G4b8kuEcENdBXhumn5AcGToqIu8Zrtin
89SvopO8VjwU/tmEYJ4YLqi8FgywthCyUrrJa8ag6QkFgTa95DWjpy7K2572
kSdEt7KSZbKzL8hrQtvEbZnhQQPkCXDY+PrJk75D5DXi1lzpBoPNw+Q14iG2
jdT13gh5DfiHXOy1mfeSvHrsv5TcEjL4irw6dPrku/7qT0fJ4+M1Xql+4HIZ
eXy8bWI88vjXNxCkyudhxHFeov/ZMZpfgwdyPc/MyB8HB1W9J2jXaOlfUCcn
vxpb66ekC3veksdFi3NhV8QDE+RVYvWOsEPLRO/IK0cz2QxzJ5wk7xFK7MfT
N5xSkFeKodNeyT3sleSV4NyqG6vkhUrgqvIfoF7nSKqfEcNSzy9EJiT9VL4j
w9qqqleA1vclkWYrGZbaz0dmdt78cTeGpfbyMHaafrnJAoYVr8rPQoXrYxfZ
GyWtJwMVVyP9TcOVEKEaT8aohKkgFSjo+Qx+36WTfcxQAZoOGL3o3VG/hZOa
cdi9sol9+Mt3UKLOh9B736wO1J0AltoHo77W2AaeHFLV9SHApBibo8bJywMH
9ukFSQ5jtJ58+EqwaXIFXwa/qd8Ptq9fGzCya5TyC2H6rXbZda3XwFfvD1id
2zTplvJSs38wU5L4dtbXI5r9hf4CpY6gbAhc1PsPOmJ2lXDBAOWXg7uF467X
mRLYqf5+sE55xE3LU3OeuTBzpcBWMbWb6leD+cEti0yGOsl7AgatNdGew8/J
qwH3/zjM1R/ayOOBdK93OCiaNecPWla4u9qNCWg+H+7YiSwFLg1wSX1+wWGK
9bHXyKf8ejALPK2dZVwLTurzD9pV0TqG86o1/weM3tFbvuRaBXmNcNDXVKjL
KSNPABcmOFpxPCSvCdIXp/ycZllEnhAy/vRK32+o6afv1zk/hCuNzSevGYzn
Zn00/XQeeS3gbtB7OUd8nbxWuM/SdtYPzyTvGfgHrW21upuh6S9QI1njWBud
Sl4b+LoGZkxmp5DXDgXWUtZiSw55HfDj31HsL9adJ+85TNSVv5xlFq/pf3Aj
8MGaqMcx8D+qfqEC
     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw91AlQU2cQAOCAQqUIIlIdjlZhgAKCRTnk0k0taqEVEbQqUGWQCGhbqVZG
wFp0tEqpRGUsghWjCIoX2gBFBBfkChIUI4ZwiEmEBEO4VSQqVJNNd+bNm3/e
7rfv/f//fuuoHSEsXQaDkfj++nDXxBAO2d08Vh5+GrKzPsQguq538NXJPwNu
6hhEJ6u9UbOMOdDE/xADmL7NwHJf5DnYqo4B1FXMnHG48TxovAHs8rd2qAm+
QF4/qrgRUy4N55HXj3ebdmXcKrxInhLlVz03Hv6zgDwlttpy+/NSr5CnRFMf
Tv71S9fI60Mjf12VX18heX3ol13tm+R4kzwFesaYJ5bF/0OeAr3bgiUL+Fzy
FBjFcbO47ldM3nNksdhuxtUl5D3HovS5CofIUvJ6MezlMReJWRl5vcivF+6z
kd4mrxc9cg/YyXgV5MkxUKWw87qH5MmRcXqhfc5oJag5vgyP69eWZ5ncJU+G
ViMvdar8qsmTodv41LXte2rI60GpXBJfXVtLXg9ud61g7bKtJ68bNy2IrXtz
kkdeN+Zyxu8csbxHXjfqf3nSLLKkkbxnOPjLx8yumCbynqGRzCupeuED8qQo
PyCICPyjmTwpciP5NlGpD8mTon2RfuztvwTkSTDw4GjcNO4j8iRoNjb9orKr
hTwx+sxLDhizEJInxqkwJTAnppU8Mbqw8/R8a0WwSF3/FA8+mlozzb2d8rsw
2mi1nn1RB/V7ggXJb02zlj8hvxP7i4NXb+jtIq8TK9wHlswPEpPXgYWstp8b
XCXktWPw0czk2VZSOKX22tDEPWLJEpNn5InQUPl1MtuomzwRKn8KeHjcrIe8
VnTxztowxV5GnhBzS3a7KpbJyXuM6wwzP7FJ6iWvBbnfuArYF56T14I+fC9V
oVJB3iM0l2VOvFihJE+AX3kHbU4s7ifvIS5iFW4N8hkkrxnZ9dZHr24fIq8Z
MzrfrJq1chii1fX3sXmOXWfHFyOUz8fV2Ts8frQfBVd1v0a0tPe/nOP4gvwG
rFz/kU6Y90vyeKjksUOaQl+RV4eSponpZQlj5NXg9jxV2udnX5NXjfqfHVZt
aRgnrwrnhrUlGg+ryKtE45RhxvyZb4Gnri/H440SEdi+o/xb2Gmgx9hrOwGR
6n4lyPPuLO4xnCSfi+XX1orSWibJu4HCjh6LSD8G85i6vgBxp2XCxUQGU5Of
ixy7hE1tZxnMFPXzLIzPWyGyuaYdp6KtR9w5Tw6DqT0BRQYx3hF7/n8O4mFb
ZpIHg1mpqYds4WSO+41JYGp8MPnV8QT/7gRwNP3BYLgqYWn+O+37Qfgdz2Kr
zW+17w8xzj9wJSMqiNd8H3gMH9yCMeNUfwsSTB84xdWMQbNmfgAcrVLbZ7zS
zh8sP6o3236Ndr2qwJl3wdqcPQJemvmH86Emr9c0D1F9DUSPugZkewxArGb9
YOxtRApPrtCuL7B21r0Jr5RT/wZIsigqFdZ1k9cIacssVurrSMnjg/HijHSG
rIu8+6DaHX1ly9J27f6D3Px5IbpGQspvhupPse91sAD+1uxfCNMJiDM0vk/1
AojdZSpRhvLAXbP/IcgiXeWwVXv+tcDQ5TUJvtvukNcCIf5Lw/ds/pe8x/B7
xqqr40dukieE0h2HnCcPFJDXCryGEanLg3Pa/xfyw9kbBaxM8kTArNhZH1uZ
Rl4biHUznYzjk8hrh8gJQX+JZyh5HcDxf/ptTzYL6XwBV4nTkdJTu1HjvR/H
niyrO7MXNd4TENdPKBq/T0GN9/5c6j4b5bxuP2q8p5Ay57srrb/tJ08MKYcW
n8gw34//AfVunjY=
     "]]}, 
   {GrayLevel[0], Thickness[Tiny], LineBox[CompressedData["
1:eJw91AtMU2cUAOCCRDt8RtGgEnkoTKYEIs3UDTnFKUNnMgYKC4pUHgMnpKKg
QnwUHYgKZOhwVoH4QOQlgiBSQA8KwwIFK1YoD0tRaEupoIggomPae7qT3Nzc
3HO+k3vu///WgXyvEGMWixXz+fpyZ+I1ymcGb0iLz4KLwi8xhJwzVxLOZlwH
Z30MIXs4b2oMZkOT5EsMoi7BO8J94Ab8po9B/CsoUvvOKhcYbxC3fMObiOPl
kfcKNT57JtW5+eS9wllvVVdWfiogT4cmvx4I3eVXSJ4Oc3xcw/Mf3CJPh0fZ
/JLrwiLyBtD7eubGp77F5A3gD17TT+Ysvk2eFpdsWxOY1HebPC0OpoSdYZeV
kKfFvIA2RXNyKXn9mJjduAIj7pDXjyZDQrbOp4w8DWr9sD5z813yNGhRqnDw
21xOngbtVZbxSl8ReWqUrdrYYh5dQZ4aLR0t3CCrEvScRIWTpr3KfHUVeSrU
VlmX9LrdJ0+Fmzp44pQ7SF4fSkbmFxZfrSavDyvYTuZzYx+Q14s22zakeAQ+
JK8X0x+b4s0dNeT1YodvU+3F32vJe4mjgrVF25L/Ie8lpp9+c8S+ro68F/j3
DX5G8AIxeS9wPjvOPOxYPXkv0C4srltk3EheD6qzljYtviohrwfBQ1SQHdBM
nhIVcr8VI0uk5CnRN7bUlWX1hDwlVs7zsFFyWmCVvr4bW136vZUBTylfgbOc
f5SLrsmo33N8XOjgkDallfwuPBSfkzv1RBt5XdhQePmksV07eZ24/Ht+mvh1
B3kdyOHMHa5Td8EFvdeO06KEgqjZ3eTJ8ZCb2mpumZI8OWoT/Rv6WS/Ia8N0
x+GmD7tfkteKj8ws3COHe8l7hqE7PdoqLqnIk6HFOffkqyEa8mT4kHfObLan
lrynKI+csmCOn468FnRQ+/hPOz5I3hNcvmVEIQt8TZ4Uba0f3jVOfUOeFFsL
nULr6ochWF/fjB0Ft36RfDVC+RKMGVstE3q9Ayd9v0a01wRvlWWMkl+Pcw5O
KZ6mHSNPjBY5FmWenHHy6tDTRfVteswH8mox6knXzoKyCfJqsCPad8xc85G8
B/hd+LjlRtN/yavGhHW7KpIXToJYX1+FCtv9fe/ZLC6TL0Kv29brKg6yuDx9
vzK8NfDTYuM2FpfxSzDcxtW7bJkRl/GKcPN6aVX3TiPun/r6XLS6FM0/f8KI
8q/h6tSAKptUI65A/16IinHJjtkJhudTGHHp+LDrLoPHYi0ScZawbP5/D7Fp
P7MtxSxuNVMPF6cfSBnxZnG5jA9mJsUuiqRJuMz0h01CvvPK9YbvLQJrdHOa
IflI8ymBkIb77hLHCdjLfB/wuI/e5+4fp3oR/OES7lCQOQZSZj5gekFn41/+
zjA/mCEqOF0hfmuYLwTVgJ1t2xtYw8wfLpwONQprG6L6Wsg61a65t0gHYcz/
A/PMnhnL4g3rTwwrz2cP3bTuo/71kOR1Z+b28R7yGqG0iWXpZacgTwJb0g7z
LdRy8pphNOPR+OhamWH9QWFntkuCpZTypTD/5I6Fofb1kM6sXygytxnbbVdD
9S0wp2Uf/4pHFXCY9Q8u9iErFItKDfsDpIm+S3tt88mTQfVS/2WaD5fJewbl
Jvdq9grPktcKVkk5QdsLj5D3+Rw4fJd9VMtB2r9Q/fW+YhOvaGQ8OeSVO2pS
wwTIeO0gDQlxTh47jozXAYLI1Mo9604g43VCNW9w0773ceR1gXKiUlYpOEZe
F/DmtfvPNIsl7znwnAUSgW8UeQrgqiR29okR5HUDazVH98kziLzP50xnwyCr
fiv+B7Rkn1E=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{1072., Automatic},
  PlotRange->{{-1., 0.5}, {-0.009394494687676724, 2.1958670345940408`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.572020984018077*^9, 3.5720210257254624`*^9, 
  3.57202107655837*^9, 3.572021127067259*^9, 3.572021194280103*^9, 
  3.57202134038846*^9, 3.5720214209590683`*^9, 3.57202156924855*^9, 
  3.5720216890214005`*^9, 3.5720217608875113`*^9, 3.5720218158576555`*^9, 
  3.5720218932720833`*^9, 3.572021998696113*^9, 3.5720222889097123`*^9, 
  3.572022354103441*^9, 3.5720224628796625`*^9, 3.5720225522457743`*^9, 
  3.572022590720975*^9, 3.572022659466907*^9, 3.572022718870305*^9, 
  3.572023053046418*^9, 3.572023258752184*^9, 3.572023298467456*^9, 
  3.572023505383291*^9, 3.5720236003057203`*^9, 3.57202372688496*^9, 
  3.5720380081488013`*^9, 3.572038094374733*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "0.04008165798043323`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9875`"}], ",", "0.042217806753589576`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.975`"}], ",", "0.044429571212706576`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9625`"}], ",", "0.04671688160466467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.95`"}], ",", "0.04907959448673363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9375`"}], ",", "0.05151754563856467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.925`"}], ",", "0.05403065674697222`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9125`"}], ",", "0.056619066966481765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9`"}], ",", "0.05928329837767879`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8875`"}], ",", "0.06202445694286257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.875`"}], ",", "0.06484447127061974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8625`"}], ",", "0.06774635743808703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.85`"}], ",", "0.07073453232744335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8375`"}], ",", "0.07381513021421823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.825`"}], ",", "0.07699635890508791`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8125`"}], ",", "0.08028881969892035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8`"}], ",", "0.08370585269190134`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7875`"}], ",", "0.08726382455818898`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.775`"}], ",", "0.09098236489749537`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7625`"}], ",", "0.09488452548858145`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.75`"}], ",", "0.09899714708435482`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7375`"}], ",", "0.10334925778915799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.725`"}], ",", "0.10797496165849595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7124999999999999`"}], ",", "0.11291002502916213`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7`"}], ",", "0.11819295285544099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6875`"}], ",", "0.12386410133408633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.675`"}], ",", "0.12996502876550264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6625`"}], ",", "0.1365378015617063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6499999999999999`"}], ",", "0.14362437197329664`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6375`"}], ",", "0.1512658293555632`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.625`"}], ",", "0.15950331315497018`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6125`"}], ",", "0.1683756933662221`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6`"}], ",", "0.17792242669664382`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5874999999999999`"}], ",", "0.1881833809596258`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.575`"}], ",", "0.19920064159856624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5625`"}], ",", "0.21102069295267362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.55`"}], ",", "0.2236971618324681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5375`"}], ",", "0.23729403909470823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5249999999999999`"}], ",", "0.25188926919817145`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5125`"}], ",", "0.26757818339857437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5`"}], ",", "0.28447726581390115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.48749999999999993`"}], ",", "0.30272682375375604`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.475`"}], ",", "0.32249303933058193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4625`"}], ",", "0.3439686719127452`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.44999999999999996`"}], ",", "0.36737219398681686`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4375`"}], ",", "0.3929449390877663`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.42499999999999993`"}], ",", "0.42094626038754024`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4125`"}], ",", "0.45164655341870064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3999999999999999`"}], ",", "0.48531830366647494`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.38749999999999996`"}], ",", "0.5222254412310994`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.375`"}], ",", "0.5626114799927369`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.36249999999999993`"}], ",", "0.6066869757064413`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.35`"}], ",", "0.6545950288133547`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3374999999999999`"}], ",", "0.7065099911441849`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.32499999999999996`"}], ",", "0.7624066123285931`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3125`"}], ",", "0.8222728158825918`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.29999999999999993`"}], ",", "0.885993998522788`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2875`"}], ",", "0.9533726523434091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2749999999999999`"}], ",", "1.0241287907745207`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.26249999999999996`"}], ",", "1.097902982526713`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.25`"}], ",", "1.1742614775529794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.23749999999999993`"}], ",", "1.2523921194904717`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.22499999999999998`"}], ",", "1.332666233996376`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2124999999999999`"}], ",", "1.4135325714728515`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.19999999999999996`"}], ",", "1.4946362413970213`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1875`"}], ",", "1.5752722848651564`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.17499999999999993`"}], ",", "1.6546899933344044`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.16249999999999998`"}], ",", "1.7320979791230373`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1499999999999999`"}], ",", "1.8066644346030132`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13749999999999996`"}], ",", "1.8775073288914101`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.125`"}], ",", "1.9437386780226418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.11249999999999993`"}], ",", "2.0043809819951397`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.09999999999999998`"}], ",", "2.0584606910618186`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08749999999999991`"}], ",", "2.104984486822523`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07499999999999996`"}], ",", "2.1429258826577122`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0625`"}], ",", "2.1713251830154023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.04999999999999993`"}], ",", "2.189251776482152`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.03749999999999998`"}], ",", "2.1958670345940408`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.02499999999999991`"}], ",", "2.190458989148495`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.012499999999999956`"}], ",", "2.1724833437069067`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "2.1416017875518607`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.012499999999999956`", ",", "2.097715439728458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.025000000000000133`", ",", "2.040993798234422`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03750000000000009`", ",", "1.971891629291581`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.050000000000000044`", ",", "1.891155434533703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0625`", ",", "1.7998163113624701`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07499999999999996`", ",", "1.6991694224822365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08750000000000013`", ",", "1.590738269605957`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "1.476238419945532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11250000000000004`", ",", "1.3575106968141903`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "1.2365060250263609`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13749999999999996`", ",", "1.1150256628136155`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000013`", ",", "0.995044710867961`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1625000000000001`", ",", "0.8782643840643698`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000004`", ",", "0.7662525416935209`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1875`", ",", "0.6603612595251369`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20000000000000018`", ",", "0.5616889255275779`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21250000000000013`", ",", "0.47108891513490936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2250000000000001`", ",", "0.38910590064400163`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23750000000000004`", ",", "0.3160378875022326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.2519240944197304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2625000000000002`", ",", "0.19657601106978775`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27500000000000013`", ",", "0.14960980002451185`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2875000000000001`", ",", "0.11048325510893897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "0.07853497085048827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3125`", ",", "0.053023461641502956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3250000000000002`", ",", "0.03316426700491304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33750000000000013`", ",", "0.01816345400516603`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3500000000000001`", ",", "0.0072463579076922635`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.36250000000000004`", ",", 
     RowBox[{"-", "0.00031915261271636686`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.375`", ",", 
     RowBox[{"-", "0.005205171902284478`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3875000000000002`", ",", 
     RowBox[{"-", "0.008011951349513009`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40000000000000013`", ",", 
     RowBox[{"-", "0.009261229639991791`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4125000000000001`", ",", 
     RowBox[{"-", "0.009394494687676724`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", 
     RowBox[{"-", "0.008774655228805606`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4375`", ",", 
     RowBox[{"-", "0.007691129412477488`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4500000000000002`", ",", 
     RowBox[{"-", "0.006366779530769445`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46250000000000013`", ",", 
     RowBox[{"-", "0.004966261978563619`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4750000000000001`", ",", 
     RowBox[{"-", "0.0036049655667767244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48750000000000004`", ",", 
     RowBox[{"-", "0.0023579558779890375`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "0.0012686261281211197`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.572020984018077*^9, 3.5720210257254624`*^9, 
  3.57202107655837*^9, 3.572021127067259*^9, 3.572021194280103*^9, 
  3.57202134038846*^9, 3.5720214209590683`*^9, 3.57202156924855*^9, 
  3.5720216890214005`*^9, 3.5720217608875113`*^9, 3.5720218158576555`*^9, 
  3.5720218932720833`*^9, 3.572021998696113*^9, 3.5720222889097123`*^9, 
  3.572022354103441*^9, 3.5720224628796625`*^9, 3.5720225522457743`*^9, 
  3.572022590720975*^9, 3.572022659466907*^9, 3.572022718870305*^9, 
  3.572023053046418*^9, 3.572023258752184*^9, 3.572023298467456*^9, 
  3.572023505383291*^9, 3.5720236003057203`*^9, 3.57202372688496*^9, 
  3.5720380081488013`*^9, 3.572038094381734*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"One", " ", "Point", " ", "Expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"\[Xi]_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "  ", "\[Xi]", " ", "y"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{"k_", ",", "\[Xi]_", ",", "x1_", ",", "ff_"}], "]"}], ":=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"k", "!"}], 
         RowBox[{
          RowBox[{"m", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "m"}], ")"}], "!"}]}]], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "x1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "m"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", "\[ImaginaryI]", ")"}], "^", "m"}], "*", " ", 
        RowBox[{"D", "[", 
         RowBox[{"ff", ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", "m"}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"One", "-", 
      RowBox[{"Point", " ", "Taylor"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{
      "n_", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "y_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"t", " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"0", ",", "\[Xi]", ",", "x1"}], "]"}]}], "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "t"], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"0", ",", "\[Xi]", ",", "x1"}], "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{"B", "[", 
           RowBox[{"k", ",", "\[Xi]", ",", "x1", ",", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"k", ",", "\[Xi]", ",", "x1"}], "]"}], 
             RowBox[{"u", "[", 
              RowBox[{
               RowBox[{"n", "-", "k"}], ",", "s", ",", "\[Xi]", ",", "x", ",",
                "x1", ",", "y"}], "]"}]}]}], "]"}], ")"}], 
         RowBox[{"\[DifferentialD]", "s"}]}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{
      "0", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "y_"}], 
      "]"}], "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"t", " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"0", ",", "\[Xi]", ",", "x1"}], "]"}]}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"\[Xi]", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{
      "1", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "y_"}], 
      "]"}], "=", 
     RowBox[{"u", "[", 
      RowBox[{"1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{
      "2", ",", "t_", ",", "\[Xi]_", ",", "x_", ",", "x1_", ",", "y_"}], 
      "]"}], "=", 
     RowBox[{"u", "[", 
      RowBox[{"2", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"n_", ",", "\[Xi]_", ",", "x1_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Beta]", "^", "n"}], 
       RowBox[{"n", "!"}]], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Beta]", " ", "x"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"b0", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Xi]", "^", "2"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["s0", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}]], "-", "1", "-", 
          RowBox[{"\[ImaginaryI]", " ", "m0", " ", "\[Xi]"}]}], ")"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Xi]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"m0", "+", 
             FractionBox[
              SuperscriptBox["s0", "2"], "2"]}]], "-", "m0", "-", "1"}], 
          ")"}]}], "+", 
        RowBox[{"c0", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Xi]"}], " ", "-", " ", "1"}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"0", ",", "t_", ",", "x_", ",", "x1_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "[", 
           RowBox[{
           "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
           "]"}], ")"}], 
         FractionBox[
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"1", ",", "t_", ",", "x_", ",", "x1_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{
            "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
            "]"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{
            "1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
            "]"}]}], ")"}], 
         FractionBox[
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"2", ",", "t_", ",", "x_", ",", "x1_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{
            "0", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
            "]"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{
            "1", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
            "]"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{
            "2", ",", "t", ",", "\[Xi]", ",", "x", ",", "x1", ",", "y"}], 
            "]"}]}], ")"}], 
         FractionBox[
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", "x"}], "]"}], 
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Model", " ", "Parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{"-", "2.45"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b0", " ", "=", " ", "0.2"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"volatility", " ", "of", " ", "X"}], ";", " ", 
      RowBox[{"dX", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"b0", " ", "dW"}], " ", "+"}], " ", "..."}]}]}], " ", "*)"}],
     "\[IndentingNewLine]", 
    RowBox[{"c0", " ", "=", " ", "0.00"}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"Default", " ", "Intensity"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"s0", "=", "0.15"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Gaussian", " ", "Jump", " ", "Variance"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"m0", "=", 
     RowBox[{"-", "0.1"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Gaussian", " ", "Jump", " ", "Mean"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{"-", "0.1"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"x", " ", "=", " ", 
       SubscriptBox["X", "0"]}], ",", " ", 
      RowBox[{"the", " ", "Initial", " ", "Value", " ", "of", " ", "X"}]}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"x1", "=", "x"}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{"point", " ", "for", " ", "Taylor", " ", "expansion"}], " ", 
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"t", "=", "0.5"}], ";", "1.0", ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"time", " ", "to", " ", "maturity"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ymin", "=", 
     RowBox[{
      RowBox[{"-", "0.9"}], "+", "x"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Plot", " ", "Domain", " ", "Min"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ymax", "=", 
     RowBox[{"0.6", "+", "x"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Plot", " ", "Domain", " ", "Max"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ystp", "=", "0.0125"}], ";", ".05", ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Size", " ", "of", " ", "y", " ", "steps"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"min", "=", "0.0"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Plot", " ", "Range", " ", "Min"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"max", "=", "3.0"}], ";", "1.6", ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Plot", " ", "Range", " ", "Max"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ygrd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"y", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P0grd", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"p", "[", 
           RowBox[{"0", ",", "t", ",", "x", ",", "x1", ",", "y"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P1grd", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"p", "[", 
           RowBox[{"1", ",", "t", ",", "x", ",", "x1", ",", "y"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P2grd", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Chop", "[", 
           RowBox[{"p", "[", 
            RowBox[{"2", ",", "t", ",", "x", ",", "x1", ",", "y"}], "]"}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "ymin", ",", "ymax", ",", "ystp"}], "}"}]}], "]"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P0", " ", "=", " ", "dotted"}], ",", " ", 
     RowBox[{"P1", " ", "=", " ", "dashed"}], ",", " ", 
     RowBox[{"P2", " ", "=", " ", "solid"}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ygrd", "+", "P0grd"}], ",", 
       RowBox[{"ygrd", "+", "P1grd"}], ",", 
       RowBox[{"ygrd", "+", "P2grd"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}], 
     RowBox[{"(*", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Thin"}], "}"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ygrd", "+", "P2grd"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5720359214664497`*^9, 3.5720359286738625`*^9}, {
   3.572036012674667*^9, 3.572036013134693*^9}, {3.572036069992945*^9, 
   3.572036344031619*^9}, {3.5720364037340345`*^9, 3.5720364717839265`*^9}, 
   3.572036670828311*^9, {3.572036838563905*^9, 3.572036850589593*^9}, {
   3.5720369047126884`*^9, 3.5720369965149393`*^9}, {3.5720371264713726`*^9, 
   3.572037127862452*^9}, {3.572037163979518*^9, 3.572037254287683*^9}, {
   3.5720373804208975`*^9, 3.572037386865266*^9}, 3.572037460244463*^9, {
   3.572037526576257*^9, 3.5720375284063616`*^9}, {3.5720376273040185`*^9, 
   3.5720376330103445`*^9}, {3.5720377029383445`*^9, 3.572037705504491*^9}, {
   3.5720377830159245`*^9, 3.5720378182659407`*^9}, {3.572038055407504*^9, 
   3.5720380568235855`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJw11As0VHkYAPDrsSW2tfLYVllpS9E6FEq78c1K0dZm0WPXZjUtvdVGWznt
FqeiHC1pmaTOemyJrJRSUj7kMYppPMYgNIzH5DFUJiaZ2Zr55jvnnnvu+f+/
3/e///u/n9W2/b7B2gzDhL+/PtzVMYI79YNPDPtEwsXkDzGMcw6s4um7nABH
VQwja2bSt5/7nILamg8hRa+O4x7W6dGwXRVS1Hc1Nit1iAG1J8WOPcHeo9pn
yRvCGb/zH+YYxpM3hBeSxt/GV54jbxCtx7KcjbLPkzeI/v0eWfuKE8kbxNzS
1HJlL4e8AWRyg5aa/HWRvAHc8ywweaHPZfL6UcTluu6wSyWvH7cfn70+uDmN
vH5cWDx5pTIng7wXWGnPq7fJvULeCyxguk+GiDLJk2BRz2GvW57Z5EnQklU6
Z4skhzwJrt7H5XVX3iCvD90eBrO9D94krw/fuE+z3WKTDyquphfvGW7zztG7
Q14vKjaGrbutf5e8XowolVV87FpIXg86GJg+CPqniLwetD0eJjN3LiavG5Xs
hEftESXkdeNS3cLiSN0y8rrxJ3eju6GZj8gTo8XA3llVeyrIE2OsfPXNW35V
5HVhXGhCModdTV4XFm/kFik4T8jrwgBhUk+cvJa8TrStSN150YNPXicKO/3n
T/5bR54ILzFtIxzLBvJE2GMVw7UvaCRPhHOTg7XSdjfBElX+c4zJcEoTuzXT
/A40z+nz0XVupXrtqGfKnJ/j3UZ+G4b8kuEcENdBXhumn5AcGToqIu8Zrtin
89SvopO8VjwU/tmEYJ4YLqi8FgywthCyUrrJa8ag6QkFgTa95DWjpy7K2572
kSdEt7KSZbKzL8hrQtvEbZnhQQPkCXDY+PrJk75D5DXi1lzpBoPNw+Q14iG2
jdT13gh5DfiHXOy1mfeSvHrsv5TcEjL4irw6dPrku/7qT0fJ4+M1Xql+4HIZ
eXy8bWI88vjXNxCkyudhxHFeov/ZMZpfgwdyPc/MyB8HB1W9J2jXaOlfUCcn
vxpb66ekC3veksdFi3NhV8QDE+RVYvWOsEPLRO/IK0cz2QxzJ5wk7xFK7MfT
N5xSkFeKodNeyT3sleSV4NyqG6vkhUrgqvIfoF7nSKqfEcNSzy9EJiT9VL4j
w9qqqleA1vclkWYrGZbaz0dmdt78cTeGpfbyMHaafrnJAoYVr8rPQoXrYxfZ
GyWtJwMVVyP9TcOVEKEaT8aohKkgFSjo+Qx+36WTfcxQAZoOGL3o3VG/hZOa
cdi9sol9+Mt3UKLOh9B736wO1J0AltoHo77W2AaeHFLV9SHApBibo8bJywMH
9ukFSQ5jtJ58+EqwaXIFXwa/qd8Ptq9fGzCya5TyC2H6rXbZda3XwFfvD1id
2zTplvJSs38wU5L4dtbXI5r9hf4CpY6gbAhc1PsPOmJ2lXDBAOWXg7uF467X
mRLYqf5+sE55xE3LU3OeuTBzpcBWMbWb6leD+cEti0yGOsl7AgatNdGew8/J
qwH3/zjM1R/ayOOBdK93OCiaNecPWla4u9qNCWg+H+7YiSwFLg1wSX1+wWGK
9bHXyKf8ejALPK2dZVwLTurzD9pV0TqG86o1/weM3tFbvuRaBXmNcNDXVKjL
KSNPABcmOFpxPCSvCdIXp/ycZllEnhAy/vRK32+o6afv1zk/hCuNzSevGYzn
Zn00/XQeeS3gbtB7OUd8nbxWuM/SdtYPzyTvGfgHrW21upuh6S9QI1njWBud
Sl4b+LoGZkxmp5DXDgXWUtZiSw55HfDj31HsL9adJ+85TNSVv5xlFq/pf3Aj
8MGaqMcx8D+qfqEC
     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw91AlQU2cQAOBARVIGKTBarCi14gyKgIB2qlTZaLVSZ2q19agUlbFIAUFQ
K+DF2VItytEqigcigoqIRBAqh2yASAgEiJBwB0Ig4T5sQUQitOZtujNv3rx5
u9/O2///3ycH/b89pMtisU7+d727MzGKziWsVR2TV+Ba4rsYwa2yrCTfiURY
pYkRFHP0ayoX3IBq0bsYRtf04b88PJPAUxPDuP9V15jjkWRgvGF0km3xFOBt
8oZwut+11m75HfKG0NL0QHNhRip5g7iiP40tdLlL3iD+fnNE96nOffIGcXz5
PcFoYzp5A2gWcqmhQ5RB3gBazbE9pe7MJK8fX/9Wu/GAIZe8fkx2ePl2+9rH
5PVjuWDizLXgbPL6cEw6HqxXlUNeHw5XfxRy0CGXvF408+ucF/Mwj7xelLan
WB1d/5S8XrRIu7hTT5lPXg9u1/fUc00tJK8HLd2EGxLPPAMNJ1Khm8P1REN/
JE+FoTnF8fHFPPJU2Po0bu7nkhLylJi5bm/iT5Ol5CkxzeKwet5KPnndaNz9
Z4p74HPyujFs/iWDEHE5ed3Id/wxg+dcQV4XJrW1+FwuFZLXhQVLLt8V7Ksi
T4EmLg9izU2qyVNgqrIywbCjhjwFChYVmUV4iMnrxLv19o9cvV6Q14kGE/d1
e0/XkSfHB70nZ0/fqidPjgG+KvPDUgl5ctysXvze64UN4Kip78Di9VtjvIMa
Kb8dS4N+4P6ibKJ+MvSrMl+q59VCfhumGA/Ev5ppJa8NVdxM+eJHMvJaEbMu
TeUe7yCvBVM2lNSw0+VwVeM1Y/6sbUm+aZ3kNWG27W1/Pa6CvCbsq/AOn1XZ
RV4j1hacLRWPdZPXgHwIm2I7qsiTYogy/0JQZA95EkzJO1k8Z6CXPAnqlrtx
pT795NXj8R12q5tmDZJXh4G139i9Lhgi7wUa3brKqo8ZIU+Mwi82jQl5o+SJ
0SIw3UIifAkemvoaDDCttYlV/E35IoxcWNZgbTAG9pp+Veg+GLXkFIyTL8QL
omyfK2GvyKvAE3tWZKoqJ8grxzU3x8VG5pPk8dEosM1lyvcNeWUoztvLUxVO
kVeC29qdd/vrviWPhxWJY+5PnKahQlNfhINlny49u3+G8vORF69KzVnF4rhr
+uXh/Mlj3Iv3WBzGz8GiUXZxqb4Oh/G4uG757OtRO3Q4cZr6dJx9oljPK0KH
8u/gXKsMhfdVHU6Y5n0iqjdx7Bb8oX0+j9b7c7ckH9F6LJaoydK82vb/99Di
s7lgkZjF4TH1oGZ/FlSwm8XhMD4kb96yTxY1A8lMf8hjHzy92mGavpcL3mNv
ipyy1TSfHLC6ENEeajwFAcz3wQfNfjzr7yapPh+q/T7c/ix8AsTMfCCh+WPD
xjvj2vlBdOybjvdL/tHOF3xZjrt2yV/CGmb+UC528Yphj1I9H2r5N85B6CB4
MesHK8s2yr3n9WnXF75+niC0aVNSfyGUZXUaO7coyKuC4Q8yigPnyskTwVnD
B81F5q3k1cAhW8Xh6NgG7f4DnnL9EmVkHeWLISxzpNZjoBpuMPsXLu+0/NIR
BVRfBwEPKwKGfy6F1cz+B7vxguMHJgq15wNsjASnYsKfkCcB9p5dJk6lD8mT
wk6jtTOnZSnkNYC11DTXTD+BvEYwFQVwNmRHas8vhD0LVu79fhN5TWDHe1zg
fCwYGa8Z+qXsnhrur8h4LbBs6rl+5FA0Ml4rcPlxZ4ySY5H+L1BhYmMQlRWH
jNcGy87b53AkceTJgOsWGj19NI68dhg9ot424xFLXgeI1zp9FeF3kTw52J9b
YxRuH43/Ak3ltT8=
     "]]}, 
   {GrayLevel[0], Thickness[Tiny], LineBox[CompressedData["
1:eJw91AlMFGcUAOBhMYICptiIVGMRpIpAKqLUhVbf4gHGlBSvaisiRQQ0DadU
tiC7aMWIRajFCnKIAnIfuoKC6EMERJdjuVbkXGBZ7ssjgAq27rztSyaTybz3
vZk3//yGrt57jnEYhuH/d3w6szGBPiaHgh/CDbgW+ynGMaMf6lbsvAkblDGO
XhqBk5sPJ0NN9acYQ0tdM/0IQQq4K2MMk0/1fiHMSwXWG0OFqFh8efQWeaNo
I1Lc3WWTTt4oBu59z7X5J4O8EWye1vabx8kibwSlOxwf/RKSTd4IrtQWMV9p
55I3jJ4p+yJss/PIG0YT+eTTgbx88obQaIeG76Lo2+QNoVn++W2OZ++QN4SH
nY6EhIeIyBvErBNuN4rD7pI3iJ9lbzrKSSggbwAbog6+yigrJG8AiwLqog1n
7pE3gN7bB3dythaR14/qCzIdda4Xk9eP0rCjf5suLgElV63AqPu+DccSHpKn
wGwbr9mhrUieAr3sr4cKz5SS14dj4SvPqPs/Jq8P4z2udVidLCNPjheWl6b/
eP4JeXJM1ApakpFTTp4cv5NWpQcPVJDXi/le4eYG1k/J60XeEz2diaQq8nqQ
6VsvcTZ8Tl4PFtTtD3zzQExeDyYwJ7929qshrxs3O1nH8e3qyOvGVafiUy0S
JOTJcNi/2nlLej15MszxKGkvr2ggT4a6n1ca7Z9qBEtlfRemcRaoF2xppvxO
rOxZKJAlSKlfBzI6V+c0lraQ345i/0Gzi9kvyWvH39eu/n7CpY28Nlwh97ds
+aaDvFa0t0i1Hrfoghil9xK7dT0/jKbLyGvBR7nRjnq13eS1oMdawVKjBb3k
vcDEsoA1xofk5ElReMUwVbOij7xmVJwQGl+y7yevCZeFj5vxegfIa8JLI2vl
fjFD5DXiKteBIPAYIa8Bq8UzgcIfxsirx9P3Z/nuJhPkSVD/nE4N12qSPAm2
R64zFTm8AjdlfS22GQ83GPi+pvxqHK3MXBGZ+AYslP3EWOim6Kxoekv+M5Sa
aulaLZ4irwpt7UJKhvZNk1eJ9XlrGkOuzZBXjhOWUDBf9o68J6jRPrN7odEH
8h7juwtxugKnWfJK8Ryf9/55+BxUKetL8I+zwtCatI+UX4RB3JRojQMMz0XZ
rxC323btLxQzPNYX4SXXqAea69R4rJePsW/TQmdPq/GilPUZ6Lg7zu5hgRrl
J+Ob5z9V3G5U4wmV92Mxxqk5LKtZdX0BY3M9DT4WqTyGuRxxYleS4P/7oBh0
7eSuVuOVsvXgyhWkbMpleDzWB5svSxyk+gwvie0PZr8maFtI5uh98yEoRzeA
v3mW5iOCpJ3Z0weE78GHfT/Iumzvlp00A2x9EVyXrHdbkzYFEnY+oLlI8GAq
/q1qfpApOn7F++Jr1Xwhqr7V4m7QJHDZ+QNHuNC8ZWSM6suh+axty9j8YfBk
vx+8ujNrfHxvv+r7gklIwcytjl7q/wxauT9H+OXKyBNDR22ab/3VNvKqwUTr
ph3HX0peLTga+Dq4T9Sr1h+4FItdxcuqKV8CNj2/RXHOV0A8u34hxvqI85LF
pVTfAPqNf44m29+Djez6B8+Eed5823zV/wFc68S/VuWmktcEPsvjSnw2xJHX
DJLI/NM92yPJk4LLVadA/kYBeS9g5VzJkUwHD9X/C4xLlmjEdD15LTAt39Nh
fsseWe8llGolWh0s24as1wpMeU+amZ45eW3A2CrM35kcUO0vwNO79636FXfy
2kGmmc4xyfOh5+sA2bElgu7QAHq+TmDstdO6g/nkdUGSuWbNrCBYtf9BaU7r
hoywEPgXZJCbJg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{1077., Automatic},
  PlotRange->{{-1., 0.5}, {-0.016434679924835965`, 2.2293310674536535`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5720364721679487`*^9, 3.572036671660359*^9, 
  3.5720368396749687`*^9, 3.5720372600900145`*^9, 3.572037389845436*^9, 
  3.5720374626886024`*^9, 3.572037532593601*^9, 3.5720376352394724`*^9, 
  3.572037709734733*^9, 3.5720377889472637`*^9, 3.572037823739254*^9, 
  3.572038108560545*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "0.03368942397135377`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9875`"}], ",", "0.035706454800631456`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.975`"}], ",", "0.03782075474374734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9625`"}], ",", "0.04003563804647782`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.95`"}], ",", "0.04235458675405759`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9375`"}], ",", "0.044781291360187755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.925`"}], ",", "0.04731973131433738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9125`"}], ",", "0.049974269347933864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9`"}], ",", "0.05274976627559772`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8875`"}], ",", "0.055651716691624095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.875`"}], ",", "0.05868640550172466`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8625`"}], ",", "0.0618610844633814`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.85`"}], ",", "0.06518416291682227`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8375`"}], ",", "0.06866541156275166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.825`"}], ",", "0.07231618546183032`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8125`"}], ",", "0.07614961228624524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8`"}], ",", "0.08018080177536528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7875`"}], ",", "0.08442702219296927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.775`"}], ",", "0.08890783468865784`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7625`"}], ",", "0.09364519007745899`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.75`"}], ",", "0.09866346626337628`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7375`"}], ",", "0.10398944110241719`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.725`"}], ",", "0.10965219591482919`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7124999999999999`"}], ",", "0.11568294894979858`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7`"}], ",", "0.12211483657140815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6875`"}], ",", "0.12898260430534542`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.675`"}], ",", "0.13632243970740582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6625`"}], ",", "0.14417146034685124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6499999999999999`"}], ",", "0.15256770362631425`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6375`"}], ",", "0.16154969738826436`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.625`"}], ",", "0.17115743867332067`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6125`"}], ",", "0.18143071818200474`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6`"}], ",", "0.19241142882449402`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5874999999999999`"}], ",", "0.20414338269964816`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.575`"}], ",", "0.21667343021146981`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5625`"}], ",", "0.23005273121089412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.55`"}], ",", "0.24433822707462297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5375`"}], ",", "0.2595941178604894`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5249999999999999`"}], ",", "0.2758937764900213`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5125`"}], ",", "0.29332086139913366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5`"}], ",", "0.3119709815585319`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.48749999999999993`"}], ",", "0.3319523362770646`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.475`"}], ",", "0.35338604361053816`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4625`"}], ",", "0.3764057146292572`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.44999999999999996`"}], ",", "0.4011562279536604`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4375`"}], ",", "0.42779166637833266`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.42499999999999993`"}], ",", "0.4564724438383239`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4125`"}], ",", "0.4873617232267446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3999999999999999`"}], ",", "0.5206212930502795`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.38749999999999996`"}], ",", "0.5564071248859006`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.375`"}], ",", "0.5948648890419407`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.36249999999999993`"}], ",", "0.6361256380751745`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.35`"}], ",", "0.6803019738405709`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3374999999999999`"}], ",", "0.727484771053551`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.32499999999999996`"}], ",", "0.7777405603522454`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3125`"}], ",", "0.8311094719241667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.29999999999999993`"}], ",", "0.8876035137246315`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2875`"}], ",", "0.9472048151786736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2749999999999999`"}], ",", "1.009863354232521`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.26249999999999996`"}], ",", "1.0754936227679703`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.25`"}], ",", "1.1439696929819467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.23749999999999993`"}], ",", "1.2151182402615663`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.22499999999999998`"}], ",", "1.288710704695798`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2124999999999999`"}], ",", "1.3644465167074435`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.19999999999999996`"}], ",", "1.4419451394812106`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1875`"}], ",", "1.52073167448215`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.17499999999999993`"}], ",", "1.6002186058276389`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.16249999999999998`"}], ",", "1.6796938972431086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1499999999999999`"}], ",", "1.7583106233776122`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13749999999999996`"}], ",", "1.8350821197315086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.125`"}], ",", "1.9088849844480091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.11249999999999993`"}], ",", "1.9784674700424327`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.09999999999999998`"}], ",", "2.0424949276558073`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08749999999999991`"}], ",", "2.0994688709980966`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07499999999999996`"}], ",", "2.14796587499979`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0625`"}], ",", "2.1865186814672595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.04999999999999993`"}], ",", "2.2137399212025812`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.03749999999999998`"}], ",", "2.2283664148356994`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.02499999999999991`"}], ",", "2.2293310674536535`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.012499999999999956`"}], ",", "2.2158186391660135`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "2.187317448975315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.012499999999999956`", ",", "2.1436631559310966`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.025000000000000133`", ",", "2.085067067272619`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03750000000000009`", ",", "2.0121275017770843`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.050000000000000044`", ",", "1.9258270733614704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0625`", ",", "1.8275084088334939`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07499999999999996`", ",", "1.718833896044579`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08750000000000013`", ",", "1.6017269055529748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "1.4783090509272723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11250000000000004`", ",", "1.350822193534329`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "1.2215419613305394`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13749999999999996`", ",", "1.0927011402501172`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000013`", ",", "0.9664116726089562`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1625000000000001`", ",", "0.8445963119266887`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000004`", ",", "0.7289319727402399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1875`", ",", "0.6208071591499378`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20000000000000018`", ",", "0.5212948571004532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21250000000000013`", ",", "0.4311412439267153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2250000000000001`", ",", "0.35076958558799953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23750000000000004`", ",", "0.2802978283184432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.2195677025224141`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2625000000000002`", ",", "0.16818267873692766`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27500000000000013`", ",", "0.1255518637467048`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2875000000000001`", ",", "0.09093689488947765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "0.06349905929947897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3125`", ",", "0.04234419968189446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3250000000000002`", ",", "0.026563416968908127`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33750000000000013`", ",", "0.015268105946297711`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.3500000000000001`", ",", "0.007618402951072273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36250000000000004`", ",", "0.002844650994944478`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.375`", ",", "0.00026195792058336664`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3875000000000002`", ",", 
     RowBox[{"-", "0.0007217139306227296`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40000000000000013`", ",", 
     RowBox[{"-", "0.0006030016622705567`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4125000000000001`", ",", "0.00021428378017199212`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", "0.0014135783309008887`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.4375`", ",", "0.0027566016339928556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4500000000000002`", ",", "0.004073292055638528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46250000000000013`", ",", "0.005250817151443127`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.4750000000000001`", ",", "0.006222611861419258`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48750000000000004`", ",", "0.0069579996202363825`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.007452641437037`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5720364721679487`*^9, 3.572036671660359*^9, 
  3.5720368396749687`*^9, 3.5720372600900145`*^9, 3.572037389845436*^9, 
  3.5720374626886024`*^9, 3.572037532593601*^9, 3.5720376352394724`*^9, 
  3.572037709734733*^9, 3.5720377889472637`*^9, 3.572037823739254*^9, 
  3.5720381085765457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Compare", " ", "2", "nd", " ", "order", " ", "for", " ", "two"}], "-", 
     RowBox[{"point", " ", "and", " ", "one"}], "-", "point"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "I", " ", "just", " ", "copied", " ", "and", " ", "pasted", " ", "the", 
     " ", "values", " ", "from", " ", "above"}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TwoPt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.`"}], ",", "0.04008165798043323`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9875`"}], ",", "0.042217806753589576`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.975`"}], ",", "0.044429571212706576`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9625`"}], ",", "0.04671688160466467`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.95`"}], ",", "0.04907959448673363`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9375`"}], ",", "0.05151754563856467`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.925`"}], ",", "0.05403065674697222`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9125`"}], ",", "0.056619066966481765`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9`"}], ",", "0.05928329837767879`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8875`"}], ",", "0.06202445694286257`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.875`"}], ",", "0.06484447127061974`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8625`"}], ",", "0.06774635743808703`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.85`"}], ",", "0.07073453232744335`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8375`"}], ",", "0.07381513021421823`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.825`"}], ",", "0.07699635890508791`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8125`"}], ",", "0.08028881969892035`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8`"}], ",", "0.08370585269190134`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7875`"}], ",", "0.08726382455818898`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.775`"}], ",", "0.09098236489749537`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7625`"}], ",", "0.09488452548858145`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.75`"}], ",", "0.09899714708435482`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7375`"}], ",", "0.10334925778915799`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.725`"}], ",", "0.10797496165849595`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7124999999999999`"}], ",", "0.11291002502916213`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7`"}], ",", "0.11819295285544099`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6875`"}], ",", "0.12386410133408633`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.675`"}], ",", "0.12996502876550264`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6625`"}], ",", "0.1365378015617063`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6499999999999999`"}], ",", "0.14362437197329664`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6375`"}], ",", "0.1512658293555632`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.625`"}], ",", "0.15950331315497018`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6125`"}], ",", "0.1683756933662221`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6`"}], ",", "0.17792242669664382`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5874999999999999`"}], ",", "0.1881833809596258`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.575`"}], ",", "0.19920064159856624`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5625`"}], ",", "0.21102069295267362`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.55`"}], ",", "0.2236971618324681`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5375`"}], ",", "0.23729403909470823`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5249999999999999`"}], ",", "0.25188926919817145`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5125`"}], ",", "0.26757818339857437`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5`"}], ",", "0.28447726581390115`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.48749999999999993`"}], ",", "0.30272682375375604`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.475`"}], ",", "0.32249303933058193`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4625`"}], ",", "0.3439686719127452`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.44999999999999996`"}], ",", "0.36737219398681686`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4375`"}], ",", "0.3929449390877663`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.42499999999999993`"}], ",", "0.42094626038754024`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4125`"}], ",", "0.45164655341870064`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3999999999999999`"}], ",", "0.48531830366647494`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.38749999999999996`"}], ",", "0.5222254412310994`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.375`"}], ",", "0.5626114799927369`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.36249999999999993`"}], ",", "0.6066869757064413`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.35`"}], ",", "0.6545950288133547`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3374999999999999`"}], ",", "0.7065099911441849`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.32499999999999996`"}], ",", "0.7624066123285931`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3125`"}], ",", "0.8222728158825918`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.29999999999999993`"}], ",", "0.885993998522788`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2875`"}], ",", "0.9533726523434091`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2749999999999999`"}], ",", "1.0241287907745207`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.26249999999999996`"}], ",", "1.097902982526713`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.25`"}], ",", "1.1742614775529794`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.23749999999999993`"}], ",", "1.2523921194904717`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.22499999999999998`"}], ",", "1.332666233996376`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2124999999999999`"}], ",", "1.4135325714728515`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.19999999999999996`"}], ",", "1.4946362413970213`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1875`"}], ",", "1.5752722848651564`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.17499999999999993`"}], ",", "1.6546899933344044`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.16249999999999998`"}], ",", "1.7320979791230373`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1499999999999999`"}], ",", "1.8066644346030132`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.13749999999999996`"}], ",", "1.8775073288914101`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.125`"}], ",", "1.9437386780226418`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.11249999999999993`"}], ",", "2.0043809819951397`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.09999999999999998`"}], ",", "2.0584606910618186`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.08749999999999991`"}], ",", "2.104984486822523`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07499999999999996`"}], ",", "2.1429258826577122`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0625`"}], ",", "2.1713251830154023`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04999999999999993`"}], ",", "2.189251776482152`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03749999999999998`"}], ",", "2.1958670345940408`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02499999999999991`"}], ",", "2.190458989148495`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.012499999999999956`"}], ",", "2.1724833437069067`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "2.1416017875518607`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.012499999999999956`", ",", "2.097715439728458`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.025000000000000133`", ",", "2.040993798234422`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.03750000000000009`", ",", "1.971891629291581`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.050000000000000044`", ",", "1.891155434533703`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.0625`", ",", "1.7998163113624701`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07499999999999996`", ",", "1.6991694224822365`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.08750000000000013`", ",", "1.590738269605957`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.10000000000000009`", ",", "1.476238419945532`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.11250000000000004`", ",", "1.3575106968141903`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.125`", ",", "1.2365060250263609`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.13749999999999996`", ",", "1.1150256628136155`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.15000000000000013`", ",", "0.995044710867961`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.1625000000000001`", ",", "0.8782643840643698`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.17500000000000004`", ",", "0.7662525416935209`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.1875`", ",", "0.6603612595251369`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.20000000000000018`", ",", "0.5616889255275779`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.21250000000000013`", ",", "0.47108891513490936`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.2250000000000001`", ",", "0.38910590064400163`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.23750000000000004`", ",", "0.3160378875022326`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.25`", ",", "0.2519240944197304`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2625000000000002`", ",", "0.19657601106978775`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.27500000000000013`", ",", "0.14960980002451185`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.2875000000000001`", ",", "0.11048325510893897`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.30000000000000004`", ",", "0.07853497085048827`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.3125`", ",", "0.053023461641502956`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3250000000000002`", ",", "0.03316426700491304`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.33750000000000013`", ",", "0.01816345400516603`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.3500000000000001`", ",", "0.0072463579076922635`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.36250000000000004`", ",", 
         RowBox[{"-", "0.00031915261271636686`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.375`", ",", 
         RowBox[{"-", "0.005205171902284478`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3875000000000002`", ",", 
         RowBox[{"-", "0.008011951349513009`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.40000000000000013`", ",", 
         RowBox[{"-", "0.009261229639991791`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4125000000000001`", ",", 
         RowBox[{"-", "0.009394494687676724`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.42500000000000004`", ",", 
         RowBox[{"-", "0.008774655228805606`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4375`", ",", 
         RowBox[{"-", "0.007691129412477488`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4500000000000002`", ",", 
         RowBox[{"-", "0.006366779530769445`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.46250000000000013`", ",", 
         RowBox[{"-", "0.004966261978563619`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4750000000000001`", ",", 
         RowBox[{"-", "0.0036049655667767244`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.48750000000000004`", ",", 
         RowBox[{"-", "0.0023579558779890375`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5`", ",", 
         RowBox[{"-", "0.0012686261281211197`"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OnePt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.`"}], ",", "0.03368942397135377`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9875`"}], ",", "0.035706454800631456`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.975`"}], ",", "0.03782075474374734`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9625`"}], ",", "0.04003563804647782`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.95`"}], ",", "0.04235458675405759`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9375`"}], ",", "0.044781291360187755`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.925`"}], ",", "0.04731973131433738`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9125`"}], ",", "0.049974269347933864`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.9`"}], ",", "0.05274976627559772`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8875`"}], ",", "0.055651716691624095`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.875`"}], ",", "0.05868640550172466`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8625`"}], ",", "0.0618610844633814`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.85`"}], ",", "0.06518416291682227`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8375`"}], ",", "0.06866541156275166`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.825`"}], ",", "0.07231618546183032`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8125`"}], ",", "0.07614961228624524`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8`"}], ",", "0.08018080177536528`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7875`"}], ",", "0.08442702219296927`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.775`"}], ",", "0.08890783468865784`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7625`"}], ",", "0.09364519007745899`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.75`"}], ",", "0.09866346626337628`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7375`"}], ",", "0.10398944110241719`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.725`"}], ",", "0.10965219591482919`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7124999999999999`"}], ",", "0.11568294894979858`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7`"}], ",", "0.12211483657140815`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6875`"}], ",", "0.12898260430534542`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.675`"}], ",", "0.13632243970740582`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6625`"}], ",", "0.14417146034685124`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6499999999999999`"}], ",", "0.15256770362631425`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6375`"}], ",", "0.16154969738826436`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.625`"}], ",", "0.17115743867332067`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6125`"}], ",", "0.18143071818200474`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.6`"}], ",", "0.19241142882449402`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5874999999999999`"}], ",", "0.20414338269964816`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.575`"}], ",", "0.21667343021146981`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5625`"}], ",", "0.23005273121089412`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.55`"}], ",", "0.24433822707462297`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5375`"}], ",", "0.2595941178604894`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5249999999999999`"}], ",", "0.2758937764900213`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5125`"}], ",", "0.29332086139913366`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5`"}], ",", "0.3119709815585319`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.48749999999999993`"}], ",", "0.3319523362770646`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.475`"}], ",", "0.35338604361053816`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4625`"}], ",", "0.3764057146292572`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.44999999999999996`"}], ",", "0.4011562279536604`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4375`"}], ",", "0.42779166637833266`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.42499999999999993`"}], ",", "0.4564724438383239`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4125`"}], ",", "0.4873617232267446`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3999999999999999`"}], ",", "0.5206212930502795`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.38749999999999996`"}], ",", "0.5564071248859006`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.375`"}], ",", "0.5948648890419407`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.36249999999999993`"}], ",", "0.6361256380751745`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.35`"}], ",", "0.6803019738405709`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3374999999999999`"}], ",", "0.727484771053551`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.32499999999999996`"}], ",", "0.7777405603522454`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3125`"}], ",", "0.8311094719241667`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.29999999999999993`"}], ",", "0.8876035137246315`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2875`"}], ",", "0.9472048151786736`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2749999999999999`"}], ",", "1.009863354232521`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.26249999999999996`"}], ",", "1.0754936227679703`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.25`"}], ",", "1.1439696929819467`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.23749999999999993`"}], ",", "1.2151182402615663`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.22499999999999998`"}], ",", "1.288710704695798`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2124999999999999`"}], ",", "1.3644465167074435`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.19999999999999996`"}], ",", "1.4419451394812106`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1875`"}], ",", "1.52073167448215`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.17499999999999993`"}], ",", "1.6002186058276389`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.16249999999999998`"}], ",", "1.6796938972431086`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1499999999999999`"}], ",", "1.7583106233776122`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.13749999999999996`"}], ",", "1.8350821197315086`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.125`"}], ",", "1.9088849844480091`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.11249999999999993`"}], ",", "1.9784674700424327`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.09999999999999998`"}], ",", "2.0424949276558073`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.08749999999999991`"}], ",", "2.0994688709980966`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07499999999999996`"}], ",", "2.14796587499979`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0625`"}], ",", "2.1865186814672595`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04999999999999993`"}], ",", "2.2137399212025812`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03749999999999998`"}], ",", "2.2283664148356994`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02499999999999991`"}], ",", "2.2293310674536535`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.012499999999999956`"}], ",", "2.2158186391660135`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "2.187317448975315`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.012499999999999956`", ",", "2.1436631559310966`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.025000000000000133`", ",", "2.085067067272619`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.03750000000000009`", ",", "2.0121275017770843`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.050000000000000044`", ",", "1.9258270733614704`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.0625`", ",", "1.8275084088334939`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07499999999999996`", ",", "1.718833896044579`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.08750000000000013`", ",", "1.6017269055529748`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.10000000000000009`", ",", "1.4783090509272723`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.11250000000000004`", ",", "1.350822193534329`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.125`", ",", "1.2215419613305394`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.13749999999999996`", ",", "1.0927011402501172`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.15000000000000013`", ",", "0.9664116726089562`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.1625000000000001`", ",", "0.8445963119266887`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.17500000000000004`", ",", "0.7289319727402399`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.1875`", ",", "0.6208071591499378`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.20000000000000018`", ",", "0.5212948571004532`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.21250000000000013`", ",", "0.4311412439267153`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.2250000000000001`", ",", "0.35076958558799953`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.23750000000000004`", ",", "0.2802978283184432`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.25`", ",", "0.2195677025224141`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2625000000000002`", ",", "0.16818267873692766`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.27500000000000013`", ",", "0.1255518637467048`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.2875000000000001`", ",", "0.09093689488947765`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.30000000000000004`", ",", "0.06349905929947897`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.3125`", ",", "0.04234419968189446`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3250000000000002`", ",", "0.026563416968908127`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.33750000000000013`", ",", "0.015268105946297711`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.3500000000000001`", ",", "0.007618402951072273`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.36250000000000004`", ",", "0.002844650994944478`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.375`", ",", "0.00026195792058336664`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3875000000000002`", ",", 
         RowBox[{"-", "0.0007217139306227296`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.40000000000000013`", ",", 
         RowBox[{"-", "0.0006030016622705567`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4125000000000001`", ",", "0.00021428378017199212`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.42500000000000004`", ",", "0.0014135783309008887`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4375`", ",", "0.0027566016339928556`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.4500000000000002`", ",", "0.004073292055638528`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.46250000000000013`", ",", "0.005250817151443127`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.4750000000000001`", ",", "0.006222611861419258`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.48750000000000004`", ",", "0.0069579996202363825`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5`", ",", "0.007452641437037`"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Two", " ", "Pt", " ", 
     RowBox[{"(", "dashed", ")"}], " ", "vs", " ", "One", " ", "Pt", " ", 
     RowBox[{"(", "solid", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TwoPt", ",", "OnePt"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Thin"}], "}"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.572038139897337*^9, 3.5720381707871037`*^9}, {
  3.572038206789163*^9, 3.5720382230610933`*^9}, {3.572038264673474*^9, 
  3.5720382896769037`*^9}, {3.5720383348294864`*^9, 3.572038370580531*^9}, {
  3.5720384973417816`*^9, 3.5720385299146447`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw91AtMU2cUAOCCRDt8RtGgEnkoTKYEIs3UDTnFKUNnMgYKC4pUHgMnpKKg
QnwUHYgKZOhwVoH4QOQlgiBSQA8KwwIFK1YoD0tRaEupoIggomPae7qT3Nzc
3HO+k3vu///WgXyvEGMWixXz+fpyZ+I1ymcGb0iLz4KLwi8xhJwzVxLOZlwH
Z30MIXs4b2oMZkOT5EsMoi7BO8J94Ab8po9B/CsoUvvOKhcYbxC3fMObiOPl
kfcKNT57JtW5+eS9wllvVVdWfiogT4cmvx4I3eVXSJ4Oc3xcw/Mf3CJPh0fZ
/JLrwiLyBtD7eubGp77F5A3gD17TT+Ysvk2eFpdsWxOY1HebPC0OpoSdYZeV
kKfFvIA2RXNyKXn9mJjduAIj7pDXjyZDQrbOp4w8DWr9sD5z813yNGhRqnDw
21xOngbtVZbxSl8ReWqUrdrYYh5dQZ4aLR0t3CCrEvScRIWTpr3KfHUVeSrU
VlmX9LrdJ0+Fmzp44pQ7SF4fSkbmFxZfrSavDyvYTuZzYx+Q14s22zakeAQ+
JK8X0x+b4s0dNeT1YodvU+3F32vJe4mjgrVF25L/Ie8lpp9+c8S+ro68F/j3
DX5G8AIxeS9wPjvOPOxYPXkv0C4srltk3EheD6qzljYtviohrwfBQ1SQHdBM
nhIVcr8VI0uk5CnRN7bUlWX1hDwlVs7zsFFyWmCVvr4bW136vZUBTylfgbOc
f5SLrsmo33N8XOjgkDallfwuPBSfkzv1RBt5XdhQePmksV07eZ24/Ht+mvh1
B3kdyOHMHa5Td8EFvdeO06KEgqjZ3eTJ8ZCb2mpumZI8OWoT/Rv6WS/Ia8N0
x+GmD7tfkteKj8ws3COHe8l7hqE7PdoqLqnIk6HFOffkqyEa8mT4kHfObLan
lrynKI+csmCOn468FnRQ+/hPOz5I3hNcvmVEIQt8TZ4Uba0f3jVOfUOeFFsL
nULr6ochWF/fjB0Ft36RfDVC+RKMGVstE3q9Ayd9v0a01wRvlWWMkl+Pcw5O
KZ6mHSNPjBY5FmWenHHy6tDTRfVteswH8mox6knXzoKyCfJqsCPad8xc85G8
B/hd+LjlRtN/yavGhHW7KpIXToJYX1+FCtv9fe/ZLC6TL0Kv29brKg6yuDx9
vzK8NfDTYuM2FpfxSzDcxtW7bJkRl/GKcPN6aVX3TiPun/r6XLS6FM0/f8KI
8q/h6tSAKptUI65A/16IinHJjtkJhudTGHHp+LDrLoPHYi0ScZawbP5/D7Fp
P7MtxSxuNVMPF6cfSBnxZnG5jA9mJsUuiqRJuMz0h01CvvPK9YbvLQJrdHOa
IflI8ymBkIb77hLHCdjLfB/wuI/e5+4fp3oR/OES7lCQOQZSZj5gekFn41/+
zjA/mCEqOF0hfmuYLwTVgJ1t2xtYw8wfLpwONQprG6L6Wsg61a65t0gHYcz/
A/PMnhnL4g3rTwwrz2cP3bTuo/71kOR1Z+b28R7yGqG0iWXpZacgTwJb0g7z
LdRy8pphNOPR+OhamWH9QWFntkuCpZTypTD/5I6Fofb1kM6sXygytxnbbVdD
9S0wp2Uf/4pHFXCY9Q8u9iErFItKDfsDpIm+S3tt88mTQfVS/2WaD5fJewbl
Jvdq9grPktcKVkk5QdsLj5D3+Rw4fJd9VMtB2r9Q/fW+YhOvaGQ8OeSVO2pS
wwTIeO0gDQlxTh47jozXAYLI1Mo9604g43VCNW9w0773ceR1gXKiUlYpOEZe
F/DmtfvPNIsl7znwnAUSgW8UeQrgqiR29okR5HUDazVH98kziLzP50xnwyCr
fiv+B7Rkn1E=
     "]]}, 
   {GrayLevel[0], Thickness[Tiny], LineBox[CompressedData["
1:eJw91AlMFGcUAOBhMYICptiIVGMRpIpAKqLUhVbf4gHGlBSvaisiRQQ0DadU
tiC7aMWIRajFCnKIAnIfuoKC6EMERJdjuVbkXGBZ7ssjgAq27rztSyaTybz3
vZk3//yGrt57jnEYhuH/d3w6szGBPiaHgh/CDbgW+ynGMaMf6lbsvAkblDGO
XhqBk5sPJ0NN9acYQ0tdM/0IQQq4K2MMk0/1fiHMSwXWG0OFqFh8efQWeaNo
I1Lc3WWTTt4oBu59z7X5J4O8EWye1vabx8kibwSlOxwf/RKSTd4IrtQWMV9p
55I3jJ4p+yJss/PIG0YT+eTTgbx88obQaIeG76Lo2+QNoVn++W2OZ++QN4SH
nY6EhIeIyBvErBNuN4rD7pI3iJ9lbzrKSSggbwAbog6+yigrJG8AiwLqog1n
7pE3gN7bB3dythaR14/qCzIdda4Xk9eP0rCjf5suLgElV63AqPu+DccSHpKn
wGwbr9mhrUieAr3sr4cKz5SS14dj4SvPqPs/Jq8P4z2udVidLCNPjheWl6b/
eP4JeXJM1ApakpFTTp4cv5NWpQcPVJDXi/le4eYG1k/J60XeEz2diaQq8nqQ
6VsvcTZ8Tl4PFtTtD3zzQExeDyYwJ7929qshrxs3O1nH8e3qyOvGVafiUy0S
JOTJcNi/2nlLej15MszxKGkvr2ggT4a6n1ca7Z9qBEtlfRemcRaoF2xppvxO
rOxZKJAlSKlfBzI6V+c0lraQ345i/0Gzi9kvyWvH39eu/n7CpY28Nlwh97ds
+aaDvFa0t0i1Hrfoghil9xK7dT0/jKbLyGvBR7nRjnq13eS1oMdawVKjBb3k
vcDEsoA1xofk5ElReMUwVbOij7xmVJwQGl+y7yevCZeFj5vxegfIa8JLI2vl
fjFD5DXiKteBIPAYIa8Bq8UzgcIfxsirx9P3Z/nuJhPkSVD/nE4N12qSPAm2
R64zFTm8AjdlfS22GQ83GPi+pvxqHK3MXBGZ+AYslP3EWOim6Kxoekv+M5Sa
aulaLZ4irwpt7UJKhvZNk1eJ9XlrGkOuzZBXjhOWUDBf9o68J6jRPrN7odEH
8h7juwtxugKnWfJK8Ryf9/55+BxUKetL8I+zwtCatI+UX4RB3JRojQMMz0XZ
rxC323btLxQzPNYX4SXXqAea69R4rJePsW/TQmdPq/GilPUZ6Lg7zu5hgRrl
J+Ob5z9V3G5U4wmV92Mxxqk5LKtZdX0BY3M9DT4WqTyGuRxxYleS4P/7oBh0
7eSuVuOVsvXgyhWkbMpleDzWB5svSxyk+gwvie0PZr8maFtI5uh98yEoRzeA
v3mW5iOCpJ3Z0weE78GHfT/Iumzvlp00A2x9EVyXrHdbkzYFEnY+oLlI8GAq
/q1qfpApOn7F++Jr1Xwhqr7V4m7QJHDZ+QNHuNC8ZWSM6suh+axty9j8YfBk
vx+8ujNrfHxvv+r7gklIwcytjl7q/wxauT9H+OXKyBNDR22ab/3VNvKqwUTr
ph3HX0peLTga+Dq4T9Sr1h+4FItdxcuqKV8CNj2/RXHOV0A8u34hxvqI85LF
pVTfAPqNf44m29+Djez6B8+Eed5823zV/wFc68S/VuWmktcEPsvjSnw2xJHX
DJLI/NM92yPJk4LLVadA/kYBeS9g5VzJkUwHD9X/C4xLlmjEdD15LTAt39Nh
fsseWe8llGolWh0s24as1wpMeU+amZ45eW3A2CrM35kcUO0vwNO79636FXfy
2kGmmc4xyfOh5+sA2bElgu7QAHq+TmDstdO6g/nkdUGSuWbNrCBYtf9BaU7r
hoywEPgXZJCbJg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{1058., Automatic},
  PlotRange->{{-1., 0.5}, {-0.009394494687676724, 2.2293310674536535`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.57203828365656*^9, 3.5720382900209236`*^9}, 
   3.572038371376577*^9, 3.5720385357089763`*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
},
WindowSize->{1182, 867},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 27190, 769, 1757, "Input"],
Cell[27772, 793, 6790, 119, 678, "Output"],
Cell[34565, 914, 13692, 378, 335, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48294, 1297, 14681, 398, 1362, "Input"],
Cell[62978, 1697, 6422, 114, 681, "Output"],
Cell[69403, 1813, 13127, 368, 563, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82567, 2186, 30880, 822, 2771, "Input"],
Cell[113450, 3010, 23575, 396, 669, 4184, 76, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

